Angular Triplet Loss-based Camera Network for ReID

Person re-identification (ReID) is a challenging crosscamera retrieval task to identify pedestrians. Many complex network structures are proposed recently and many of them concentrate on multi-branch features to achieve high performance. However, they are too heavy-weight to deploy in realworld applications. Additionally, pedestrian images are often captured by different surveillance cameras, so the varied lights, perspectives and resolutions result in inevitable multi-camera domain gaps for ReID. To address these issues, this paper proposes ATCN, a simple but effective angular triplet loss-based camera network, which is able to achieve compelling performance with only global features. In ATCN, a novel angular distance is introduced to learn a more discriminative feature representation in the embedding space. Meanwhile, a lightweight camera network is designed to transfer global features to more discriminative features. ATCN is designed to be simple and flexible so it can be easily deployed in practice. The experiment results on various benchmark datasets show that ATCN outperforms many SOTA approaches.

==> plot/diff.py <==
import numpy as np
import matplotlib.pyplot as plt

plt.rc('font', family='Times New Roman')


def sigmoid(x):
    return 1. / (1 + np.exp(-x))


def relu(x):
    return np.where(x < 0, 0, x)


def cosine(x):
    return 1 - np.cos(x)


def angular(x):
    return np.abs(x)


def plot_sigmoid():
    x = np.linspace(-10, 10, 1000)  # 这个表示在-10到10之间生成1000个x值
    y = sigmoid(x)  # 对上述生成的1000个数循环用sigmoid公式求对应的y
    plt.xlim((-10, 10))
    plt.ylim((0.00, 1.20))
    plt.yticks([0.5, 1.0], [0.5, 1.0])  # 设置y轴显示的刻度
    plt.plot(x, y, color="c", linewidth=2.5)  # 用上述生成的1000个xy值对生成1000个点
    ax = plt.gca()
    ax.spines['right'].set_color('none')  # 删除右边框设为无
    ax.spines['top'].set_color('none')  # 删除上边框设为无
    ax.xaxis.set_ticks_position('bottom')
    ax.spines['bottom'].set_position(('data', 0))  # 调整x轴位置
    ax.yaxis.set_ticks_position('left')
    ax.spines['left'].set_position(('data', 0))  # 调整y轴位置
    plt.savefig("sigmoid.pdf")
    plt.show()


def plot_relu():
    x = np.arange(-10, 10, 0.1)
    y = relu(x)
    # fig = plt.figure()
    ax = plt.gca()
    ax.spines['top'].set_color('none')
    ax.spines['right'].set_color('none')
    # ax.spines['bottom'].set_color('none')
    # ax.spines['left'].set_color('none')
    ax.spines['left'].set_position(('data', 0))
    ax.plot(x, y, color="b", linewidth=2.5)
    plt.xlim([-10.05, 10.05])
    plt.ylim([0, 10.02])
    ax.set_yticks([2, 4, 6, 8, 10])
    plt.tight_layout()
    plt.savefig("relu.pdf")
    plt.show()


def plot_cos():
    x = np.arange(-3, 3, 0.1)
    y = cosine(x)
    # fig = plt.figure()
    ax = plt.gca()
    ax.spines['top'].set_color('none')
    ax.spines['right'].set_color('none')
    # ax.spines['bottom'].set_color('none')
    # ax.spines['left'].set_color('none')
    ax.spines['left'].set_position(('data', 0))
    ax.plot(x, y, color="r", linewidth=2.5)
    plt.xlim([-2.9, 2.9])
    plt.ylim([0, 3])
    ax.set_yticks([1, 2])
    plt.tight_layout()
    plt.savefig("cos.pdf")
    plt.show()


def plot_ang():
    x = np.arange(-3, 3, 0.1)
    y = angular(x)
    # fig = plt.figure()
    ax = plt.gca()
    ax.spines['top'].set_color('none')
    ax.spines['right'].set_color('none')
    # ax.spines['bottom'].set_color('none')
    # ax.spines['left'].set_color('none')
    ax.spines['left'].set_position(('data', 0))
    ax.plot(x, y, color="g", linewidth=2.5)
    plt.xlim([-2.9, 2.9])
    plt.ylim([0, 3])
    ax.set_yticks([1, 2])
    plt.tight_layout()
    plt.savefig("ang.pdf")
    plt.show()


if __name__ == "__main__":
    plt.tick_params(labelsize=20)
    plot_sigmoid()
    plt.tick_params(labelsize=20)
    plot_relu()
    plt.tick_params(labelsize=20)
    plot_cos()
    plt.tick_params(labelsize=20)
    plot_ang()

